Kac's formula, vertices of chains and equidecomposability of functions and enhanced functions (PHD thesis)

This PHD thesis hinges on the terms mentioned in the title. It introduces a formalism which allows one to find equalities generalizing the formula of Mark Kac which deals with a measure-preserving transformation. The formalism is meaningful for general measure-preserving actions of groups ("discrete", "continuous", "multidimensional"). Some aspects of the notions introduced are investigated.

==> math.mac <==
% A collection of macroes

%\documentstyle[twoside]{article}
%\pagestyle{headings}

%\hsize=7.5in
%\vsize=10.5in

%\newcommand{\embox}[1]{\mbox{#1}}

%\newcommand{\Th}[2]{\par\medskip{\EM#1}. {\em#2}\par\medskip}

%Getting new "function names":
%\newcommand{\Fun}{{\text{\it Fun\/}}}

%\newcommand{\plusdot}{{\buildrel\cdot\over+}}

%. \newpage . \newpage
%\setcounter{page}{1}

%\hsize=7.5in
%\vsize=10.5in

\setlength{\textwidth}{6.6in}
\setlength{\topmargin}{-0.6in}
\setlength{\textwidth}{6.6in}
\setlength{\textheight}{1.20\textheight}
%\setlength{\oddsidemargin}{-0.25in}
%\setlength{\evensidemargin}{-0.25in}

% Line spacing
%\renewcommand{\baselinestretch}{1.6}

%\newcommand{\chapter}{\section}
%\renewcommand{\numberline}[1]{}

\newenvironment{txeqn}[1]{\begin{equation}\label{#1}\begin{array}{l}}{
                         \end{array}\end{equation}}

\newcommand{\cA}{{\cal A}}
\newcommand{\cB}{{\cal B}}
\newcommand{\cC}{{\cal C}}
\newcommand{\cD}{{\cal D}}
\newcommand{\cE}{{\cal E}}
\newcommand{\cF}{{\cal F}}
\newcommand{\cG}{{\cal G}}
\newcommand{\cH}{{\cal H}}
\newcommand{\cI}{{\cal I}}
\newcommand{\cJ}{{\cal J}}
\newcommand{\cK}{{\cal K}}
\newcommand{\cL}{{\cal L}}
\newcommand{\cM}{{\cal M}}
\newcommand{\cN}{{\cal N}}
\newcommand{\cO}{{\cal O}}
\newcommand{\cP}{{\cal P}}
\newcommand{\cQ}{{\cal Q}}
\newcommand{\cR}{{\cal R}}
\newcommand{\cS}{{\cal S}}
\newcommand{\cT}{{\cal T}}
\newcommand{\cU}{{\cal U}}
\newcommand{\cV}{{\cal V}}
\newcommand{\cW}{{\cal W}}
\newcommand{\cX}{{\cal X}}
\newcommand{\cY}{{\cal Y}}
\newcommand{\cZ}{{\cal Z}}

\newcommand{\bbb}[1]{{\mbox{\bf #1}}}

\newcommand{\bN}{\bbb{N}}
\newcommand{\bZ}{\bbb{Z}}
\newcommand{\bR}{\bbb{R}}
\newcommand{\bC}{\bbb{C}}
\newcommand{\bQ}{\bbb{Q}}
\newcommand{\bT}{\bbb{T}}
\newcommand{\bE}{\bbb{E}}
\newcommand{\bF}{\bbb{F}}

\newcommand{\contents}[1]{
             \addcontentsline{toc}{section}{{#1}}
           }

\newcommand{\YES}[1]{#1}
\newcommand{\NOT}[1]{}

%\newcommand{\bi}{\begin\itemize}
%\newcommand{\ei}{\end\itemize}

\newcommand{\noind}[1]{{\setlength{\parindent}{0cm} #1}}
\newcommand{\parsk}{\par\medskip}
\newcommand{\BE}{\begin{equation}}  \newcommand{\EE}{\end{equation}}
\newcommand{\BER}{$$\begin{array}} \newcommand{\EER}{\end{array}$$}
\newcommand{\LB}{\left\{}  \newcommand{\RB}{\right\}}
\newcommand{\LP}{\left(}   \newcommand{\RP}{\right)}
\newcommand{\LQ}{\left[}   \newcommand{\RQ}{\right]}
\newcommand{\LA}{\left\langle} \newcommand{\RA}{\right\rangle}
\newcommand{\bLP}{\bigl(}  \newcommand{\bRP}{\bigr)}
\newcommand{\head}[1]{
             \par\bigskip\noind{{\large\bf#1}\nopagebreak\par}\medskip}
\newcommand{\chead}[1]{\begin{center}
              \par\bigskip{\large\bf#1}\nopagebreak\par\medskip
              \end{center}}
\newcommand{\fillitem}{\L{\embox{}}\vspace{-.6cm}}
\newcommand{\disfrac}[2]{\displaystyle{\frac{#1}{#2}}}
\newcommand{\dfrac}[2]{\displaystyle{\frac{#1}{#2}}}
\newcommand{\toprove}[1]{{\buildrel\embox{?}\over#1}}
\newcommand{\beware}{~$\Psi\!\Psi\!\Psi$~}
%\newcommand{\beware}{~${\boldmath\Psi\!\Psi\!\Psi}$~}
\newcommand{\BAR}[1]{\overline{#1}}
\newcommand{\I}{\infty}
\newcommand{\es}{\emptyset}
\newcommand{\eps}{\varepsilon}
\newcommand{\mod}{\embox{ mod }}
\newcommand{\half}{\frac{1}{2}}
\newcommand{\NI}{{n\to\infty}}
\newcommand{\ang}{{<\!\!\!)}}
\newcommand{\arc}[1]{\breve{#1}}
\newcommand{\EM}{\em\bf}
\newcommand{\sm}{\setminus} \newcommand{\st}{\subset}
\newcommand{\la}{\lambda} \newcommand{\al}{\alpha} \newcommand{\be}{\beta}
\newcommand{\La}{\Lambda}
\newcommand{\OM}{\Omega} \newcommand{\om}{\omega}

